Top quark mass effects in $gg\to ZZ$ at two loops and off-shell Higgs interference

We consider top-quark mass effects in the Higgs-interference contribution to $Z$-boson pair production in gluon fusion. While this production mechanism is formally of next-to-next-to leading order, its contribution is numerically important above the top threshold $M_{ZZ}^2=4m_t^2$. This region is essential to constrain the width of the Higgs boson and good control over the top-quark mass dependence is crucial. We determine the form factors that are relevant for the interference contribution at two-loop order using a method based on a conformal mapping and Pad\'e approximants constructed from the expansions of the amplitude for large top mass and around the top threshold.

==> anc/Threshold_Coefficients.m <==
(* ::Package:: *)

(* This file contains the coefficients of the expansion of the form factors describing  *)
(* the Higgs interference of the gg \[Rule] ZZ amplitude around the top threshold as given in *)
(* Ramona Gr\[ODoubleDot]ber, Andreas Maier and Thomas Rauh                                         *)
(* Top quark mass effects in gg \[RightArrow] ZZ at two loops and off-shell Higgs interference      *)


aAA[3,0] = 4 Pi (-1+6 rZ-18 rZ^2+16 rZ^3)/(3 (1-2 rZ)^2 rZ^2);
aAA[5,0] = 2 Pi (-21+210 rZ-958 rZ^2+2336 rZ^3-2968 rZ^4+1472 rZ^5+8 rPT (1-2 rZ)^2 (1-2 rZ+4 rZ^2))/(15 (1-2 rZ)^4 rZ^2);
aAA[7,0] = Pi (-905+12670 rZ-80954 rZ^2+301104 rZ^3-695264 rZ^4+985120 rZ^5-788896 rZ^6+269568 rZ^7+16 rPT (1-2 rZ)^2 (39-234 rZ+672 rZ^2-920 rZ^3+592 rZ^4))/(210 (1-2 rZ)^6 rZ^2);

bAA[2,1] = 32 Pi^2 (-1+6 rZ-18 rZ^2+16 rZ^3)/(9 (1-2 rZ)^2 rZ^2);
bAA[3,0] = Pi ((1-6 rZ+8 rZ^2) (Pi^2 (-9+90 rZ-384 rZ^2+816 rZ^3-576 rZ^4)+8 (-24+256 rZ^5+rZ (216-70 Log[2])+7 Log[2]+32 rZ^4 (-47+14 Log[2])-8 rZ^3 (-195+56 Log[2])+rZ^2 (-782+252 Log[2])))+2 rPT (-1+4 rZ) (1-8 rZ+24 rZ^2-40 rZ^3+32 rZ^4) (-136+3 Pi^2+168 Log[2])-64 C0 (1-2 rZ)^2 (-1+4 rZ) (1+3 rZ-62 rZ^2+180 rZ^3-184 rZ^4+32 rZ^5)+64 Sqrt[(1-rZ)/rZ]ArcTan[2 Sqrt[(1-rZ) rZ]/(1-2 rZ)] (1-4 rZ)^2 rZ (9-45 rZ+70 rZ^2-56 rZ^3+32 rZ^4)-128 (-2+27 rZ-144 rZ^2+380 rZ^3-520 rZ^4+416 rZ^5-320 rZ^6+192 rZ^7) Log[2-4 rZ])/(9 (1-4 rZ)^2 rZ^2 (-1+2 rZ)^3);
bAAln[3,0] = 0;
bAA[3,1] = 0;
bAA[4,1] = 32 Pi^2 (-3+30 rZ-134 rZ^2+328 rZ^3-464 rZ^4+256 rZ^5+4 rPT (1-2 rZ)^2 (1-2 rZ+4 rZ^2))/(45 (1-2 rZ)^4 rZ^2);
bAA[5,0] = Pi ((1-6 rZ+8 rZ^2) (-135 Pi^2 (1-4 rZ)^2 (-45+450 rZ-2020 rZ^2+4920 rZ^3-6528 rZ^4+3392 rZ^5)+8 (-2684+3133440 rZ^8+rZ^3 (5535272-8396520 Log[2])+rZ (80472-235170 Log[2])+13065 Log[2]-512 rZ^7 (-8713+28650 Log[2])+768 rZ^6 (-32902+49155 Log[2])-64 rZ^5 (-480053+624885 Log[2])+2 rZ^2 (-470527+928020 Log[2])+8 rZ^4 (-2216893+2932950 Log[2])))-18 rPT (1-6 rZ+8 rZ^2) (15 Pi^2 (1-4 rZ)^2 (25-150 rZ+400 rZ^2-680 rZ^3+464 rZ^4)-8 (-267+20480 rZ^7+rZ (4698-630 Log[2])+45 Log[2]+240 rZ^2 (-137+15 Log[2])-24 rZ^3 (-4769+115 Log[2])-768 rZ^6 (89+125 Log[2])+256 rZ^5 (539+645 Log[2])-16 rZ^4 (12083+3315 Log[2])))+C0 (-46080 rPT (1-2 rZ)^4 (-1+4 rZ) (2-9 rZ+20 rZ^2-12 rZ^3-8 rZ^4+16 rZ^5)-2880 (1-6 rZ+8 rZ^2)^2 (31-99 rZ-1242 rZ^2+8912 rZ^3-23696 rZ^4+29840 rZ^5-16608 rZ^6+2176 rZ^7))+Sqrt[(1-rZ)/rZ]ArcTan[2 Sqrt[(1-rZ) rZ]/(1-2 rZ)] (46080 rPT (1-2 rZ)^2 rZ (6-69 rZ+332 rZ^2-872 rZ^3+1232 rZ^4-720 rZ^5+64 rZ^6)+960 (1-4 rZ)^2 rZ (-687+8843 rZ-46162 rZ^2+126356 rZ^3-195416 rZ^4+174304 rZ^5-95360 rZ^6+30720 rZ^7))+(92160 rPT (-1+2 rZ)^3 (-1+13 rZ-70 rZ^2+200 rZ^3-280 rZ^4+128 rZ^5)-1920 (170-3591 rZ+32784 rZ^2-169760 rZ^3+549288 rZ^4-1154256 rZ^5+1598368 rZ^6-1493568 rZ^7+1029888 rZ^8-577792 rZ^9+193536 rZ^10)) Log[2-4 rZ])/(4050 rZ^2 (-1+2 rZ)^5 (-1+4 rZ)^3);
bAAln[5,0] = 16 Pi (-1+4 rZ+6 rPT) (1-2 rZ+4 rZ^2)/(5 (1-2 rZ)^2 rZ^2);
bAA[5,1] = -32 Pi (-53+318 rZ-846 rZ^2+848 rZ^3+108 rPT (1-2 rZ+4 rZ^2))/(135 (1-2 rZ)^2 rZ^2);
bAA[6,1] = 32 Pi^2 (19-266 rZ+1730 rZ^2-6504 rZ^3+14648 rZ^4-19072 rZ^5+12128 rZ^6-2816 rZ^7+4 rPT (1-2 rZ)^2 (9-54 rZ+168 rZ^2-208 rZ^3+128 rZ^4))/(315 (1-2 rZ)^6 rZ^2);
bAA[7,0] = Pi ((-1+7 rZ-14 rZ^2+8 rZ^3) (-945 Pi^2 (-1+4 rZ)^3 (-1383+19362 rZ-120624 rZ^2+437280 rZ^3-1000112 rZ^4+1440416 rZ^5-1221248 rZ^6+452352 rZ^7)+8 (6037122+12572098560 rZ^11+rZ^2 (2494248398-2616828900 Log[2])-8568315 Log[2]+378 rZ (-456734+589355 Log[2])-8192 rZ^10 (-16948007+19386150 Log[2])+6144 rZ^9 (-144952933+95946060 Log[2])-2048 rZ^8 (-890813132+477112335 Log[2])+24 rZ^3 (-931722509+764714370 Log[2])+384 rZ^7 (-5032414307+2495431680 Log[2])+96 rZ^5 (-5144959378+2858010225 Log[2])-16 rZ^4 (-8116959461+5330301585 Log[2])-96 rZ^6 (-12758612353+6434586690 Log[2])))+2 rPT (-1+7 rZ-14 rZ^2+8 rZ^3) (-945 Pi^2 (-1+4 rZ)^3 (2627-26270 rZ+120452 rZ^2-317808 rZ^3+499472 rZ^4-448352 rZ^5+178880 rZ^6)+8 (1032192000 rZ^10+rZ (40339082-89094390 Log[2])+7 (-229913+578535 Log[2])-20480 rZ^9 (-840475+1436421 Log[2])-25632 rZ^5 (-1226557+2118515 Log[2])-320 rZ^3 (-8551079+16233441 Log[2])+2240 rZ^6 (-26619167+44406897 Log[2])+1024 rZ^8 (-53419979+86137485 Log[2])+144 rZ^4 (-78096997+140818475 Log[2])-256 rZ^7 (-289333363+470660925 Log[2])+rZ^2 (-435152236+880721940 Log[2])))+201600 rPT^2 (1-4 rZ) (1-6 rZ+8 rZ^2)^3 (-1+3 rZ-6 rZ^2+4 rZ^3) (-356+3 Pi^2+520 Log[2])+C0 (645120 rPT (1-4 rZ) (1-2 rZ)^4 (1-5 rZ+4 rZ^2) (96-601 rZ+1800 rZ^2-4344 rZ^3+7592 rZ^4-5664 rZ^5-32 rZ^6+1600 rZ^7)-20160 (1-2 rZ)^2 (-1+4 rZ)^3 (-1773+15478 rZ+1789 rZ^2-558354 rZ^3+3215620 rZ^4-9325288 rZ^5+16142992 rZ^6-17086304 rZ^7+10547904 rZ^8-3263872 rZ^9+311808 rZ^10))+Sqrt[(1-rZ)/rZ]ArcTan[2 Sqrt[(1-rZ) rZ]/(1-2 rZ)] (215040 rPT rZ (1-6 rZ+8 rZ^2)^2 (1044-11297 rZ+53469 rZ^2-147420 rZ^3+263116 rZ^4-309744 rZ^5+221808 rZ^6-80384 rZ^7+9408 rZ^8)+6720 rZ (-1+4 rZ)^3 (35337-616496 rZ+4722401 rZ^2-20896358 rZ^3+59069448 rZ^4-111353552 rZ^5+142045200 rZ^6-122427488 rZ^7+70734336 rZ^8-26438656 rZ^9+5122048 rZ^10))+(-430080 rPT (1-2 rZ)^2 (1-3 rZ+2 rZ^2) (-251+4211 rZ-30950 rZ^2+132676 rZ^3-370528 rZ^4+699712 rZ^5-871904 rZ^6+647168 rZ^7-220160 rZ^8+18432 rZ^9)-13440 (9662-284643 rZ+3798101 rZ^2-30388108 rZ^3+162687412 rZ^4-615881192 rZ^5+1699076752 rZ^6-3472127616 rZ^7+5302310144 rZ^8-6092839808 rZ^9+5330041856 rZ^10-3616645120 rZ^11+1904133120 rZ^12-707862528 rZ^13+133971968 rZ^14)) Log[2-4 rZ])/(793800 (1-4 rZ)^4 (-1+rZ) rZ^2 (-1+2 rZ)^7);
bAAln[7,0] = 8 Pi (-1+4 rZ+6 rPT) (39-234 rZ+672 rZ^2-920 rZ^3+592 rZ^4)/(35 (1-2 rZ)^4 rZ^2);
bAA[7,1] = -16 Pi (-2079+20790 rZ-91822 rZ^2+218096 rZ^3-269368 rZ^4+137024 rZ^5+4 rPT (1169-7014 rZ+20000 rZ^2-27624 rZ^3+17840 rZ^4))/(945 (1-2 rZ)^4 rZ^2);
bAA[8,1] = -32 Pi^2 (-233+4194 rZ-34914 rZ^2+174856 rZ^3-575264 rZ^4+1278272 rZ^5-1903168 rZ^6+1816064 rZ^7-992768 rZ^8+235520 rZ^9-4 rPT (1-2 rZ)^2 (11-110 rZ+572 rZ^2-1544 rZ^3+2288 rZ^4-1184 rZ^5+192 rZ^6)+64 rPT^2 (1-2 rZ)^4 (1-2 rZ+4 rZ^2))/(945 (1-2 rZ)^8 rZ^2);
bAAln[9,0] = 2 Pi (-2621+36694 rZ-225124 rZ^2+793216 rZ^3-1727344 rZ^4+2317408 rZ^5-1757888 rZ^6+610560 rZ^7+2 rPT (8183-81830 rZ+373652 rZ^2-964400 rZ^3+1472912 rZ^4-1224416 rZ^5+457920 rZ^6)-3200 rPT^2 (1-2 rZ)^2 (1-2 rZ+4 rZ^2))/(315 (1-2 rZ)^6 rZ^2);


aVV[3,0] = 16 Pi (2-5 rZ)/(3 (1-2 rZ)^2);
aVV[5,0] = 8 Pi (34-217 rZ+492 rZ^2-412 rZ^3+8 rPT (1-2 rZ)^2)/(15 (1-2 rZ)^4);
aVV[7,0] = 2 Pi (1314-13549 rZ+57240 rZ^2-124296 rZ^3+141056 rZ^4-70032 rZ^5+16 rPT (1-2 rZ)^2 (11-72 rZ+148 rZ^2))/(105 (1-2 rZ)^6);

bVV[2,1] = 128 Pi^2 (2-5 rZ)/(9 (1-2 rZ)^2);
bVV[3,0] = -4 Pi ((1-2 rZ) (1-4 rZ) (3 Pi^2 (7-46 rZ+72 rZ^2)+8 (17+64 rZ^3+7 Log[2]+4 rZ^2 (15+28 Log[2])-rZ (85+56 Log[2])))+2 rPT (1-4 rZ)^2 (-1+2 rZ) (-136+3 Pi^2+168 Log[2])-32 C0 (-1+2 rZ) (-1+4 rZ) (-3+18 rZ-20 rZ^2-24 rZ^3+32 rZ^4)+16 Sqrt[(1-rZ)/rZ]ArcTan[2 Sqrt[(1-rZ) rZ]/(1-2 rZ)] (-1+4 rZ) (5-66 rZ+280 rZ^2-416 rZ^3+128 rZ^4)-128 (-2+27 rZ-132 rZ^2+284 rZ^3-248 rZ^4+48 rZ^5) Log[2-4 rZ])/(9 (1-4 rZ)^2 (1-2 rZ)^3);
bVVln[3,0] = 0;
bVV[3,1] = 0;
bVV[4,1] = 128 Pi^2 (2-11 rZ+36 rZ^2-56 rZ^3+4 rPT (1-2 rZ)^2)/(45 (1-2 rZ)^4);
bVV[5,0] = 2 Pi ((-1+4 rZ) (1-3 rZ+2 rZ^2) (-135 Pi^2 (1-4 rZ)^2 (-47+282 rZ-684 rZ^2+712 rZ^3)-8 (23251+783360 rZ^6-22125 Log[2]+64 rZ^5 (-89809+61500 Log[2])-20 rZ^2 (-98330+89007 Log[2])-64 rZ^4 (-133657+107445 Log[2])+rZ (-339121+316920 Log[2])+4 rZ^3 (-1428931+1234740 Log[2])))+9 rPT (-1+4 rZ) (1-3 rZ+2 rZ^2) (15 (Pi-4 Pi rZ)^2 (78-296 rZ+232 rZ^2)-16 (1003+5120 rZ^5+rZ^2 (48116-63180 Log[2])-1425 Log[2]-64 rZ^4 (-173+375 Log[2])+96 rZ^3 (-693+935 Log[2])+12 rZ (-1013+1355 Log[2])))+C0 (23040 rPT (-1+2 rZ)^3 (-1+4 rZ) (1-3 rZ+2 rZ^2) (3-24 rZ+40 rZ^2+8 rZ^3)+1440 (1-6 rZ+8 rZ^2)^2 (-53+617 rZ-2564 rZ^2+4368 rZ^3-2032 rZ^4-1424 rZ^5+1088 rZ^6))+Sqrt[(1-rZ)/rZ]ArcTan[2 Sqrt[(1-rZ) rZ]/(1-2 rZ)] (-11520 rPT (1-2 rZ)^2 (-1+4 rZ) (5-59 rZ+238 rZ^2-384 rZ^3+184 rZ^4+16 rZ^5)-240 (1-4 rZ)^2 (-318+4749 rZ-29882 rZ^2+103460 rZ^3-212040 rZ^4+249152 rZ^5-144896 rZ^6+30720 rZ^7))+(46080 rPT (1-2 rZ)^2 (1-3 rZ+2 rZ^2) (-1+16 rZ-64 rZ^2+80 rZ^3)+1920 (-80+1789 rZ-17345 rZ^2+95052 rZ^3-322848 rZ^4+700200 rZ^5-958048 rZ^6+778976 rZ^7-326080 rZ^8+48384 rZ^9)) Log[2-4 rZ])/(2025 (1-rZ) (1-2 rZ)^5 (1-4 rZ)^3);
bVVln[5,0] = 64 Pi (-1+4 rZ+6 rPT)/(5 (1-2 rZ)^2);
bVV[5,1] = 128 Pi (-52+103 rZ-108 rPT)/(135 (1-2 rZ)^2);
bVV[6,1] = 128 Pi^2 (-58+619 rZ-2624 rZ^2+5540 rZ^3-5552 rZ^4+1648 rZ^5+4 rPT (1-2 rZ)^2 (-5+6 rZ+32 rZ^2))/(315 (1-2 rZ)^6);
bVV[7,0] = Pi (-(-1+7 rZ-14 rZ^2+8 rZ^3) (945 Pi^2 (-1+4 rZ)^3 (135-105 rZ-5462 rZ^2+27016 rZ^3-45664 rZ^4+16880 rZ^5+7200 rZ^6)+8 (15262079+3143024640 rZ^10+rZ^2 (3628722449-2718658320 Log[2])-11624865 Log[2]+567 rZ (-628072+475295 Log[2])+5120 rZ^9 (-10873855+5383812 Log[2])+5040 rZ^5 (-37963516+26608263 Log[2])-1712 rZ^6 (-179669687+120931440 Log[2])+576 rZ^7 (-549789613+350099960 Log[2])-256 rZ^8 (-751182463+440479200 Log[2])-120 rZ^4 (-654610583+472733058 Log[2])+28 rZ^3 (-757760941+559204230 Log[2])))+2 rPT (-1+rZ) (-1+4 rZ) (1-3 rZ+2 rZ^2) (945 Pi^2 (-1+4 rZ)^3 (831-8840 rZ+37432 rZ^2-69472 rZ^3+44720 rZ^4)-8 (258048000 rZ^8+7 (-151541+199995 Log[2])-28 rZ (-992293+1194915 Log[2])-5120 rZ^7 (-1176139+1436421 Log[2])+72 rZ^2 (-4287021+4880155 Log[2])+1792 rZ^6 (-8147731+9396885 Log[2])-192 rZ^3 (-9717739+10819935 Log[2])-576 rZ^5 (-23503373+26502035 Log[2])+48 rZ^4 (-137503693+153112995 Log[2])))+201600 rPT^2 (1-4 rZ)^4 (1-2 rZ)^2 (-1+rZ) (1-3 rZ+2 rZ^2) (-356+3 Pi^2+520 Log[2])+C0 (322560 rPT (1-2 rZ)^2 (-1+4 rZ) (1-3 rZ+2 rZ^2) (-1+7 rZ-14 rZ^2+8 rZ^3) (85-896 rZ+3708 rZ^2-7176 rZ^3+5312 rZ^4+800 rZ^5)+10080 (-1+4 rZ)^3 (1-3 rZ+2 rZ^2)^2 (1879-29708 rZ+186948 rZ^2-592848 rZ^3+968208 rZ^4-663104 rZ^5-57920 rZ^6+155904 rZ^7))+Sqrt[(1-rZ)/rZ]ArcTan[2 Sqrt[(1-rZ) rZ]/(1-2 rZ)] (-53760 rPT (1-6 rZ+8 rZ^2)^2 (-504+7845 rZ-51715 rZ^2+186554 rZ^3-395236 rZ^4+482416 rZ^5-298064 rZ^6+59296 rZ^7+9408 rZ^8)-1680 (-1+4 rZ)^3 (14088-262050 rZ+2162807 rZ^2-10516934 rZ^3+33617664 rZ^4-74234384 rZ^5+114844848 rZ^6-121868128 rZ^7+82948992 rZ^8-31822336 rZ^9+5122048 rZ^10))+(215040 rPT (-1+rZ)^2 (-1+2 rZ)^3 (17-772 rZ+9460 rZ^2-51664 rZ^3+146272 rZ^4-212992 rZ^5+124160 rZ^6+9216 rZ^7)+13440 (-1+rZ)^2 (-2522+73937 rZ-970572 rZ^2+7535196 rZ^3-38417800 rZ^4+134921344 rZ^5-332584576 rZ^6+573976768 rZ^7-675782784 rZ^8+509751552 rZ^9-213635072 rZ^10+33492992 rZ^11)) Log[2-4 rZ])/(198450 (1-4 rZ)^4 (1-rZ)^2 (1-2 rZ)^7);
bVVln[7,0] = 32 Pi (-1+4 rZ+6 rPT) (11-72 rZ+148 rZ^2)/(35 (1-2 rZ)^4);
bVV[7,1] = -64 Pi (2128-12817 rZ+25428 rZ^2-16060 rZ^3+4 rPT (413-2408 rZ+4460 rZ^2))/(945 (1-2 rZ)^4);
bVV[8,1] = 128 Pi^2 (-430+6217 rZ-38796 rZ^2+135616 rZ^3-286976 rZ^4+367712 rZ^5-261632 rZ^6+74752 rZ^7+4 rPT (1-2 rZ)^2 (-43+290 rZ-764 rZ^2+808 rZ^3+48 rZ^4)-64 rPT^2 (1-2 rZ)^4)/(945 (1-2 rZ)^8);
bVVln[9,0] = 8 Pi (187+564 rZ-19112 rZ^2+92640 rZ^3-186896 rZ^4+152640 rZ^5+rPT (-482-12992 rZ+95984 rZ^2-233344 rZ^3+228960 rZ^4)-3200 rPT^2 (1-2 rZ)^2)/(315 (1-2 rZ)^6);

